Mutual Information-Maximizing Quantized Belief Propagation Decoding of Regular LDPC Codes

In this paper, we propose a class of finite alphabet iterative decoder (FAID), called mutual information-maximizing quantized belief propagation (MIM-QBP) decoder, for decoding regular low-density parity-check (LDPC) codes. Our decoder follows the reconstruction-calculation-quantization (RCQ) decoding architecture that is widely used in FAIDs. We present the first complete and systematic design framework for the RCQ parameters, and prove that our design with sufficient precision at node update is able to maximize the mutual information between coded bits and exchanged messages. Simulation results show that the MIM-QBP decoder can always considerably outperform the state-of-the-art mutual information-maximizing FAIDs that adopt two-input single-output lookup tables for decoding. Furthermore, with only 3 bits being used for each exchanged message, the MIM-QBP decoder can outperform the floating-point belief propagation decoder at the high signal-to-noise ratio regions when testing on high-rate LDPC codes with a maximum of 10 and 30 iterations.

==> pics/source/code_10000_irreg.m <==

EbN0_SPA = [0.6 0.8 1.0 1.2];
EbN0_3LUT = [0.5 0.75 1.0 1.25 1.5 1.75];
EbN0_4LUT = [0.5 0.75 1.0 1.25 1.5];
EbN0_3MIM = [0.6 0.8 1.0 1.2 1.4 1.5];
EbN0_4MIM = [0.6 0.8 1.0 1.2 1.3];

color = [
    'b*';
    'c+'; 
    'go';  
    'mv';    
    'r^';   
    'kd';
    ];

FER_SPA_deg15 = [7.0697e-001  1.4971e-001     	4.0228e-003     	1.2911e-005];

FER_SPA_deg17 = [8.2217e-001  2.5289e-001     	1.2716e-002     	8.9179e-005];

FER_3LUT = [1 1	9e-1    7e-1    6e-2    1e-4];

FER_4LUT = [1 1	5e-1    1.2e-2    1.2e-5];

FER_3MIM = [1.0000e+000 9.9045e-001 6.5480e-001  9.2092e-002   1.1343e-003  7.3243e-005];%3bit MIM-QBP

FER_4MIM = [9.5177e-001 4.9424e-001 5.6084e-002  6.8653e-004   5.0602e-005];%4bit MIM-QBP


semilogy (EbN0_SPA, FER_SPA_deg17, color(1, :), 'LineStyle', '-', 'Linewidth', 1);
hold on;
semilogy (EbN0_SPA, FER_SPA_deg15, color(6, :), 'LineStyle', '-', 'Linewidth', 1);
semilogy (EbN0_3LUT, FER_3LUT, color(2, :), 'LineStyle', '-', 'Linewidth', 1);
semilogy (EbN0_4LUT, FER_4LUT, color(3, :), 'LineStyle', '-', 'Linewidth', 1);
semilogy (EbN0_3MIM, FER_3MIM, color(4, :), 'LineStyle', '-', 'Linewidth', 1);
semilogy (EbN0_4MIM, FER_4MIM, color(5, :), 'LineStyle', '-', 'Linewidth', 1);

grid on

axis([0.6 2.0 1e-5 1]);

set (gca, 'Fontsize', 16, 'FontName', 'Times New Roman');

%set(gca,'xtick',[1.0 : 0.2 : 2.0]);

%legend ('1', '2', '3', '4', '5', '6', '7');
legend ('C_3, floating-point BP', 'C_1, floating-point BP', 'C_2, 3-bit min-LUT [10]', 'C_2, 4-bit min-LUT [10]', 'C_3, 3-bit MIM-QBP', 'C_3, 4-bit MIM-QBP');

% Create xlabel
xlabel('E_b/N_0 (dB)');

% Create ylabel
ylabel('Frame error rate');


==> pics/source/code_1998_4_36.m <==

EbN0 = [4 : 0.25 : 5]

color = [
    'b*';
    'c+';
    'go';
    'mv';
    'r^';
    ];


BER = [
	1.1986e-003	2.1346e-004	2.7033e-005	3.4141e-006	3.3137e-007	;
	4e-003	9e-004	1.1e-004	1e-005	7e-007	;
	1.7e-003	2.3e-004	2e-005	9e-007	8e-008	;   
	2.8863e-003	5.2247e-004	5.0227e-005	3.2450e-006	1.9072e-007	;
	1.2565e-003	1.8406e-004	1.2183e-005	9.4876e-007	4.6940e-008	;    

];


for i = 1 : 5
    semilogy (EbN0, BER(i, :), color(i, :), 'LineStyle', '-', 'Linewidth', 1);
   
    hold on;
end

grid on

axis([4 5 4e-8 5e-3]);

set (gca, 'Fontsize', 16, 'FontName', 'Times New Roman');

set(gca,'xtick',[4 : 0.25 : 5]);

%legend ('1', '2', '3', '4', '5', '6', '7');
legend ('floating-point BP', '3-bit max-LUT [7]', '4-bit max-LUT [7]', '3-bit proposed', '4-bit proposed');

% Create xlabel
xlabel('E_b/N_0 (dB)');

% Create ylabel
ylabel('Bit error rate');


==> pics/source/code_2048_6_32.m <==

EbN0 = [3.5 3.8 4.0 4.2 4.3]
EbN02 = [3.5 4.0 4.2 4.3]

color = [
    'b*';
    %'c+';
    'go';
    'mv';
    'r^';
    ];


BER = [
%30iter
1.0344e-003     	5.0983e-005     	3.4785e-006     	1.8507e-007     	4.4849e-008     	;%BP
0.0159701261		0.0015489506		0.0001316621		6.1737e-06 			9.445e-07			;%3bit minLUT
0.0038241163		0.00014584			7.0358e-06			1.763e-07			2.25e-08			;%4bit minLUT
3.1030e-003     	1.4669e-004     	9.4685e-006     	2.8718e-007     	4.1453e-008     	;%3bit MIM-QBP 10qc 8qv
1.2783e-003     	3.3018e-005     	1.5117e-006     	3.1176e-008     	3.7555e-009     	;%4bit MIM-QBP 12qc 10qv   
%10iter
1.8919e-003     	1.6100e-004     	2.0828e-005     	1.8948e-006     	5.8766e-007     	;
0.0137356228		0.0019045594		0.0002518788		1.72369e-05			3.2699e-06			;%3bit minLUT
0.0052712465		0.0004011027		2.88024e-05			1.1855e-06			1.715e-07			;%4bit minLUT
4.4123e-003     	3.5408e-004     	3.5748e-005     	1.5964e-006     	2.7340e-007     	;%3bit MIM-QBP 10qc 8qv
2.0975e-003     	9.2757e-005     	6.1668e-006     	1.9048e-007     	3.4706e-008     	;
];



FER = [
%30iter
4.3582e-002     	2.3825e-003     	1.8396e-004     	9.3849e-006     	2.5970e-006     	;%BP
1.1234e-001     	5.8682e-003     	3.9557e-004     	1.3288e-005     	2.1038e-006     	;%3bit MIM-QBP 10qc 8qv
5.1125e-002     	1.4951e-003     	7.0340e-005     	1.9887e-006     	4.1168e-007     	;%4bit MIM-QBP 12qc 10qv   
%10iter
1.1637e-001     	1.1031e-002     	1.5324e-003     	1.5975e-004     	5.0184e-005     	;
2.9739e-001     	3.3390e-002     	3.8558e-003     	2.2284e-004     	4.1812e-005     	;%3bit MIM-QBP 10qc 8qv
1.3548e-001     	8.0504e-003     	6.2427e-004     	2.3730e-005     	4.0300e-006      	;
];

BER2 = [
%30iter
2e-3    3.4e-6  9e-8    1.1e-8  ;%4bit max-LUT   
%10iter
3e-3    1.2e-5  4.5e-7  7e-8    ;
];

%30iter
% semilogy (EbN0, BER(1, :), color(1, :), 'LineStyle', '-', 'Linewidth', 1);
% hold on;
% semilogy (EbN02, BER2(1, :), color(2, :), 'LineStyle', '-', 'Linewidth', 1);
% semilogy (EbN0, BER(2, :), color(3, :), 'LineStyle', '-', 'Linewidth', 1);
% semilogy (EbN0, BER(3, :), color(4, :), 'LineStyle', '-', 'Linewidth', 1);
% %30iter
% semilogy (EbN0, FER(1, :), color(1, :), 'LineStyle', '--', 'Linewidth', 1);
% hold on;
% semilogy (EbN0, FER(2, :), color(3, :), 'LineStyle', '--', 'Linewidth', 1);
% semilogy (EbN0, FER(3, :), color(4, :), 'LineStyle', '--', 'Linewidth', 1);
% 
% axis([3.5 4.3 1e-9 3e-1]);

%10iter
semilogy (EbN0, BER(1+3, :), color(1, :), 'LineStyle', '-', 'Linewidth', 1);
hold on;
semilogy (EbN02, BER2(1+1, :), color(2, :), 'LineStyle', '-', 'Linewidth', 1);
semilogy (EbN0, BER(2+3, :), color(3, :), 'LineStyle', '-', 'Linewidth', 1);
semilogy (EbN0, BER(3+3, :), color(4, :), 'LineStyle', '-', 'Linewidth', 1);
%10iter FER
semilogy (EbN0, FER(1+3, :), color(1, :), 'LineStyle', '--', 'Linewidth', 1);
hold on;
semilogy (EbN0, FER(2+3, :), color(3, :), 'LineStyle', '--', 'Linewidth', 1);
semilogy (EbN0, FER(3+3, :), color(4, :), 'LineStyle', '--', 'Linewidth', 1);

axis([3.5 4.3 1e-9 3e-1]);


grid on

title('Solid line: BER; dash line: FER', 'fontweight', 'normal')


set (gca, 'Fontsize', 16, 'FontName', 'Times New Roman');


legend ('floating-point BP', '4-bit max-LUT [4]', '3-bit MIM-QBP', '4-bit MIM-QBP');

% Create xlabel
xlabel('E_b/N_0 (dB)');

% Create ylabel
ylabel('BER/FER');


==> pics/source/code_8000_3_6.m <==

EbN0 = [1.0 : 0.2 : 1.8]
EbN02 = [1.0 : 0.2 : 2.0]
EbN03 = [1.0 1.2 1.4 1.6 1.8 1.9]

color = [
    'b*';  
    'kd';
    'c+';  
    'go';
    'mv';    
    'r^';
    ];


BER = [     
6.2450e-002	2.1752e-002	1.9369e-003	3.1015e-005	7.2202e-008	;%BP
];

BER2 = [
9.0662e-002 7.3367e-002 3.8452e-002 6.5058e-003 1.6165e-004 5.3323e-007 ;%3bit Lee qc9 qv8

9.9345e-002 7.9237e-002 3.8903e-002 5.0598e-003 9.2296e-005 9.7285e-008;%3bit 0.7190 qc9 qv8
];

EbN021 = [1:0.2:2.2];
BER21 = [0.1474329861 0.1370506944 0.1184923611 0.0662925926 0.0099396329 0.0002041095 4.207e-07];%3bit minLUT

BER3 = [     
8e-2        5e-2        9e-3        3.2e-4      1.8e-6     1.1e-7 ;%MIM-LUT
7.3799e-002 3.9090e-002 6.0000e-003 1.2875e-004 3.7015e-007 5.3956e-008;%4bit Lee qc12 qv10
0.11150625	0.078125	0.0177508929 0.0007225862 2.7327e-06 8.21e-08;%4bit minLUT
8.5841e-002	4.8495e-002	7.9450e-003	1.6187e-004	3.6341e-007	3.4933e-008;%4bit 0.75 q10
];

semilogy (EbN0, BER, color(1, :), 'LineStyle', '-', 'Linewidth', 1);

hold on;

semilogy (EbN03, BER3(1,:), color(2, :), 'LineStyle', '-', 'Linewidth', 1);%LUT

%Lee
semilogy (EbN02, BER2(1, :), color(3, :), 'LineStyle', '-', 'Linewidth', 1);
semilogy (EbN03, BER3(2, :), color(4, :), 'LineStyle', '-', 'Linewidth', 1);

semilogy (EbN02, BER2(2, :), color(5, :), 'LineStyle', '-', 'Linewidth', 1);
semilogy (EbN03, BER3(3, :), color(6, :), 'LineStyle', '-', 'Linewidth', 1);

grid on

axis([1.0 2.0 1e-8 2e-1]);

set (gca, 'Fontsize', 16, 'FontName', 'Times New Roman');

set(gca,'xtick',[1.0 : 0.2 : 2.0]);

%legend ('1', '2', '3', '4', '5', '6', '7');
legend ('floating-point BP', '4-bit discrete decoder [8]', '3-bit non-uniform QBP [13]', '4-bit non-uniform QBP [13]', '3-bit MIM-QBP', '4-bit MIM-QBP');

% Create xlabel
xlabel('E_b/N_0 (dB)');

% Create ylabel
ylabel('Bit error rate');


==> pics/source/iter_2048_6_32.m <==

EbN0 = [3.5 3.8 4.0 4.2 4.3]
EbN02 = [3.5 4.0 4.2 4.3]

color = [
    'b*';
    'mv';
    'r^';
    'b*';
    'mv';
    'r^';
    ];


iter = [
%10iter
6.05            	4.22            	3.48            	2.97            	2.77            	;
7.72            	5.32            	4.25            	3.54            	3.28            	;
6.56            	4.54            	3.75            	3.20            	2.99            	;  
%30iter
7.29            	4.31            	3.49            	2.97            	2.77            	;
10.87           	5.55            	4.27            	3.54            	3.28            	;
8.01            	4.60            	3.75            	3.20            	2.99            	;
];

for i = 1 : 3 
    plot(EbN0, iter(i, :), color(i, :), 'LineStyle', '-', 'Linewidth', 1);
    hold on
end
for i = 4 : 6
    plot(EbN0, iter(i, :), color(i, :), 'LineStyle', '--', 'Linewidth', 1);
end

axis([3.5 4.3 1 11]);


grid on

title('Solid line: 10 iter; dash line: 30 iter', 'fontweight', 'normal')


set (gca, 'Fontsize', 16, 'FontName', 'Times New Roman');

%set(gca,'xtick',[3.5 : 0.25 : 5]);

%legend ('1', '2', '3', '4', '5', '6', '7');
legend ('floating-point BP', '3-bit MIM-QBP', '4-bit MIM-QBP');

% Create xlabel
xlabel('E_b/N_0 (dB)');

% Create ylabel
ylabel('average iteration for convergence');

